Mockenhaupt's Three-Term Hardy-Littlewood Majorant Conjecture

For an integer $k \ge 0$, let $f_k(x) = 1 + e(x) + e((k+2)x)$ and $g_k(x) = 1 + e(x) - e((k+2)x)$ on $\mathbb{T} = \mathbb{R}/\mathbb{Z}$, where $e(x) = e^{2\pi i x}$. Mockenhaupt conjectured that $\|g_k\|_{L^p(\mathbb{T})} > \|f_k\|_{L^p(\mathbb{T})}$ whenever $2k < p < 2k+2$. The conjecture was previously known for $k \le 5$. We give a single analytic proof valid for every $k \ge 4$; in particular, this settles all previously open cases $k \ge 6$ and establishes the conjecture for every $k \ge 0$. The proof reduces the norm comparison to resonant Fourier coefficients on the two-torus and represents these coefficients, after analytic continuation, by triple-Bessel integrals. Neumann's product formula and the Weber-Schafheitlin formula yield a quantitative positive lower bound for the leading mode, while the remaining odd modes are controlled by a uniform tail estimate. The leading mode is then shown to dominate the tail for every $k \ge 4$. AI Usage. The mathematical argument of this paper was produced by the auto-research system Apex Math, an AI system built by Apex Intelligence. See Appendix A for the complete AI usage statement.

==> anc/README.txt <==
Ancillary files for

    Mockenhaupt's Three-Term Hardy-Littlewood Majorant Conjecture

--------------------------------------------------------------------------
WHAT THESE FILES ARE, AND WHAT THEY ARE NOT

The proof in the paper is analytic and self-contained.  Nothing here is part
of it.  These three scripts exist so that a reader can confirm, cheaply and
independently, the arithmetic and the numerical claims that the paper makes,
before or instead of checking them by hand.

Every constant that enters a proof is an explicit rational, and every bound on
such a constant is printed in the paper as a comparison of two integers.  The
scripts recompute those comparisons exactly, recompute the transcendental
quantities behind them to high precision, and recompute the analytic
identities and inequalities by independent quadrature.

--------------------------------------------------------------------------
FILES

integer_checks.py
    Exact rational arithmetic.  Three passes.

    PASS A extracts numeric relation chains from mockenhaupt.tex itself,
    parses both sides of each relation over the rationals, and evaluates the
    relation exactly.  A numeric claim the paper prints therefore cannot
    escape by not being on anyone's list.  Sides containing e, pi, sqrt or a
    free symbol do not parse and are silently skipped; they are covered by
    Pass B instead.

    PASS B is a curated list of 52 checks.  It covers the claims that mix
    integers with e, pi, sqrt 3 or Gamma (each certified by reducing it to an
    integer comparison), and the symbolic identities: the order sum
    qN + q(N-1) + q = 2qN, the exponent bookkeeping behind Lemma 5.2, the
    derivatives in Lemma 6.1, the Weber-Schafheitlin and Euler parameter
    substitutions of Section 4, the closed form of R(k,alpha) in Section 6,
    the Jacobian at the zeros of H, and the two numerical claims in
    Appendix A.  Every item is anchored to a verbatim string in
    mockenhaupt.tex, compared after whitespace normalisation, so a claim
    cannot drift away from its check without the anchor failing loudly.

    PASS C is the negative control: it asserts that Pass A actually found
    relations, and that the paper's central numeric claim,
    R(4,0) < 9450000/13845841 < 3/4, is among the ones it reached.  Without
    this, an extractor that silently matched nothing would report a clean run.

    Needs SymPy.  Runs in about half a minute.  Exit code 0 iff everything
    passes.

e_bounds.py
    Sections 5 and 6 replace e, pi and sqrt 3 by explicit rationals before any
    comparison is made.  Those replacements are proved in the paper by
    elementary means; this script evaluates the transcendental quantities
    themselves to 60 digits and confirms that each rational surrogate is on
    the correct side, printing the margin in each case, so that a replacement
    that was too aggressive would be visible rather than hidden behind a
    boolean.

    Covers e < 68/25, e < 1631/600, e^13 < 450000, e^(8/7) > 3,
    e^(-8/7) < 1/3, pi < 22/7, sqrt 3 < 7/4, C_0 < 25/2, mu_6 < 1/61,
    6 (29/50)^12 e^13 < 4096 and log(2/5) + 1/5 < 0; the monotonicity of
    F(N) = (2/e)(eN)^(-1/(2N)) and F(6) > 29/50; Lemma 5.2 itself,
    R_q >= (29/50)Nq, evaluated from the exact Gamma values over
    6 <= N <= 120 and odd q <= 31; and the value of R(4,0).

    It also runs one negative control: the same ratio for 2 <= N <= 5, where
    it falls to 0.9588.  The hypothesis N >= 6 in Lemma 5.2 is therefore
    necessary, not decorative.

    Needs mpmath.  Runs in a few seconds.

analytic_checks.py
    Independent numerical recomputation of the analytic statements, by
    quadrature at 25 digits.  Sixteen checks:

      A1  Lemma 3.2  the triple-Bessel Fourier coefficient (3.2), by 2-D
                     quadrature on the torus
      A2  Lemma 3.3  |Psi_q(r)| <= min{1, (r/2)^(2qN)/C_q}
      A3  Lemma 3.3  the r^(-3/2) decay
      A4  Prop 4.1   Neumann's product formula
      A5  Prop 4.2   the two Weber-Schafheitlin closed forms (4.3), (4.4)
      A6  Prop 4.1   I_1(s) as the angular average of W(2 cos v)
      A7  Prop 4.3   I_1(s) >= W_low(k,alpha) > 0
      A8  Lemma 5.1  the split-integral bound on |I_q(s)|
      A9  Lemma 5.2  R_q >= (29/50)Nq
      A10 Prop 5.3   the tail bound (5.4)
      A11 Lemmas 6.1, 6.2  R(k,alpha) <= R(k,0) < (3/4)(4/5)^(k-4)
      A12 eq. (5.5)  W_tail < W_low
      A13 eq. (3.3)  the D(s) identity: direct quadrature of the L^p
                     difference against the Bessel sum
      A14 Theorem 1.1  ||g_k||_p > ||f_k||_p, by direct quadrature
      A15 Appendix A  |J_21(x)| exceeds (2/(pi x))^(1/2) by a factor 1.449
      A16 Appendix A  the three Bessel orders sum to 2qN, not q(2N-1), at the
                      stated counterexample k = 1, q = 3, r = 2.7724565

    Each check prints the two quantities it compares and the achieved
    agreement or the margin, so a check that passes by an implausibly thin
    margin is visible.  A5 is quadrature limited and reports the residual on
    both a coarse and a refined rule, so that the reader can see the
    discrepancy is numerical and not structural.

    A13 and A14 are the end-to-end checks: they evaluate the L^p norms of
    f_k and g_k by direct quadrature, with the difference taken pointwise so
    that no cancellation of large numbers occurs, and compare against the
    Bessel-sum representation the paper derives.

    Needs mpmath.  Runs in roughly two to four minutes; pass --quick for a
    smoke test with reduced parameter sweeps.

--------------------------------------------------------------------------
HOW TO RUN

    python integer_checks.py
    python e_bounds.py
    python analytic_checks.py          (or: python analytic_checks.py --quick)

Each exits 0 if and only if every one of its checks passes, and prints one
line per check either way.  Python 3.10 or later; SymPy for the first script,
mpmath for the other two.

integer_checks.py reads mockenhaupt.tex.  It looks for that file next to
itself and then one directory up, which is where the arXiv source package puts
it relative to anc/.  The other two scripts are self-contained.

--------------------------------------------------------------------------
PROVENANCE

These scripts were rewritten for the present version of the paper.  An earlier
version circulated with scripts of the same names keyed to a different
sectioning and a different set of constants; those are superseded and should
not be mixed with this source.


==> anc/analytic_checks.py <==
#!/usr/bin/env python3
"""
analytic_checks.py -- high-precision numerical confirmation of the analytic
statements in

    "Mockenhaupt's Three-Term Hardy-Littlewood Majorant Conjecture"

This script is a convenience for the reader.  It is NOT part of the proof: the
proof is analytic and self-contained.  What the script does is recompute, by
independent quadrature, the identities and inequalities that the paper derives
symbolically, so that a reader can see that they hold numerically before
working through the derivations.

Every check reports the two quantities it compares and the achieved agreement
or margin, so a check that passes by an implausibly thin margin is visible
rather than hidden behind a boolean.

Needs mpmath.  Python 3.10+.  Runs in roughly two to four minutes; pass
--quick to shrink the parameter sweeps to a smoke test.

Sections referred to below are those of the paper:
  Lemma 3.2  (eq. 3.2)   triple-Bessel Fourier coefficient
  Lemma 3.3  (eq. 3.4)   |Psi_q(r)| <= (r/2)^{2qN}/C_q and the r^{-3/2} decay
  Prop 4.1   (eq. 4.1)   Neumann's product formula and I_1 = (2/pi) int W
  Prop 4.2   (eq. 4.3-4.4) Weber-Schafheitlin closed forms for W(A)
  Prop 4.3   (eq. 4.5)   I_1(s) >= W_low(k,alpha) > 0
  Lemma 5.1              |I_q(s)| <= R_q^{-2s}(1/(2qN-2s) + 1/(2s))
  Prop 5.3   (eq. 5.4)   sum_{q>=3 odd} |I_q(s)| <= W_tail(k,alpha)
  Lemma 6.1, 6.2         R(k,alpha) <= R(k,0) < (3/4)(4/5)^{k-4} < 1
  eq. 3.3                D(s) = (2^{2s+3} G(s+1)^2 sin(pi alpha)/pi) sum I_q
  Theorem 1.1            ||g_k||_p > ||f_k||_p
  Appendix A             the two numerical claims made about the AI drafts
"""

from __future__ import annotations

import cmath
import sys
import time

try:
    import mpmath as mp
except ImportError:  # pragma: no cover
    sys.exit("analytic_checks.py needs mpmath (pip install mpmath)")

QUICK = "--quick" in sys.argv
mp.mp.dps = 25

KAPPA = mp.mpf(29) / 50
RESULTS: list[tuple[str, bool, str]] = []


def record(name: str, ok: bool, detail: str) -> None:
    RESULTS.append((name, bool(ok), detail))
    print(f"[{'PASS' if ok else 'FAIL'}] {name}\n       {detail}", flush=True)


# --------------------------------------------------------------------------
# the objects of the paper
# --------------------------------------------------------------------------

def e(x):
    return mp.e**(2j * mp.pi * x)


def H(theta, psi):
    P = 1 + e(theta) + e(psi)
    return mp.re(P * mp.conj(P))


def Psi(q, N, r):
    return mp.besselj(q * N, r) * mp.besselj(q * (N - 1), r) * mp.besselj(q, r)


def C_q(q, N):
    return mp.gamma(q * N + 1) * mp.gamma(q * (N - 1) + 1) * mp.gamma(q + 1)


def R_q(q, N):
    return 2 * C_q(q, N) ** (mp.mpf(1) / (2 * q * N))


def I_q(q, N, s, rmax=90, panel=3):
    """I_q(s) = int_0^oo Psi_q(r) r^{-2s-1} dr, by panelled quadrature."""
    pts = [mp.mpf(0)] + [mp.mpf(j) for j in range(1, rmax + 1, panel)]
    return mp.quad(lambda r: Psi(q, N, r) * r ** (-2 * s - 1), pts)


def W_direct(A, L, s, rmax=90, panel=3, maxdeg=6):
    pts = [mp.mpf(0)] + [mp.mpf(j) for j in range(1, rmax + 1, panel)]
    return mp.quad(lambda r: mp.besselj(L, A * r) * mp.besselj(1, r) * r ** (-2 * s - 1),
                   pts, maxdegree=maxdeg)


def W_small(A, k, alpha):
    """eq. (4.3), valid for 0 < A < 1."""
    s, L = k + alpha, 2 * k + 3
    if alpha == 0:
        return mp.mpf(0)
    return (A**L * mp.gamma(2 - alpha) / (2 ** (2 * s + 1) * mp.gamma(alpha) * mp.gamma(L + 1))
            * mp.hyp2f1(2 - alpha, 1 - alpha, L + 1, A**2))


def W_big(A, k, alpha):
    """eq. (4.4), valid for 1 < A < 2."""
    s = k + alpha
    return (mp.gamma(2 - alpha) * A ** (2 * s - 1) / (2 ** (2 * s + 1) * mp.gamma(2 * k + 2 + alpha))
            * (1 - A**-2) ** (2 * s + 1) * mp.hyp2f1(alpha, 2 * k + 3 + alpha, 2, A**-2))


def W_low(k, alpha):
    s = k + alpha
    return (mp.gamma(2 - alpha) / (mp.pi * mp.gamma(2 * k + 2 + alpha) * (2 * s + 2))
            * 2 / (5 * mp.sqrt(3)) * mp.mpf(9) / 8 * (mp.mpf(9) / 16) ** s)


def B_N(s, N):
    return 1 / (6 * N - 2 * s) + 1 / (2 * s)


def T_fn(s):
    return 1 + mp.mpf(3) / (2 * (2 * s - 1))


def W_tail(k, alpha):
    s, N = k + alpha, k + 2
    return (KAPPA * N) ** (-2 * s) * B_N(s, N) * 3 ** (-2 * s) * T_fn(s)


def R_ratio(k, alpha):
    """R(k,alpha) = W_tail/W_low, in the closed form of eq. (6.2)."""
    s, N = k + alpha, k + 2
    C0 = 20 * mp.sqrt(3) * mp.pi / 9
    mu = 16 / (81 * KAPPA**2 * N**2)
    return (C0 * mp.gamma(2 * k + 2 + alpha) / mp.gamma(2 - alpha)
            * (2 * s + 2) * B_N(s, N) * T_fn(s) * mu**s)


# --------------------------------------------------------------------------
# checks
# --------------------------------------------------------------------------

def check_triple_bessel():
    """Lemma 3.2, eq. (3.2), by 2-D trapezoidal quadrature on T^2.
    J_0(r sqrt(H)) is an entire function of H, hence real-analytic on T^2, so
    the trapezoidal rule converges superalgebraically."""
    cases = [(1, 1, 1.0), (2, 1, 2.0), (-6, 1, 2.0), (-3, 1, 1.5)]
    if not QUICK:
        cases += [(-8, 2, 2.5), (-18, 3, 3.0)]
    M = 64 if QUICK else 96
    worst = mp.mpf(0)
    for m, n, rv in cases:
        r = mp.mpf(rv)
        acc = mp.mpc(0)
        for a in range(M):
            th = mp.mpf(a) / M
            for b in range(M):
                ps = mp.mpf(b) / M
                acc += mp.besselj(0, r * mp.sqrt(H(th, ps))) * e(-m * th - n * ps)
        num = acc / (M * M)
        cf = (-1) ** (m + n) * mp.besselj(m, r) * mp.besselj(n, r) * mp.besselj(m + n, r)
        err = abs(num - cf)
        worst = max(worst, err)
    return worst < mp.mpf("1e-12"), f"largest |quadrature - closed form| = {mp.nstr(worst, 4)}"


def check_psi_bound():
    """Lemma 3.3, eq. (3.4): |Psi_q(r)| <= (r/2)^{2qN}/C_q, and |Psi_q| <= 1."""
    N = 6
    worst_slack = mp.inf
    for q in (1, 3, 5):
        cq = C_q(q, N)
        for j in range(1, 121):
            r = mp.mpf(j) / 4
            lhs = abs(Psi(q, N, r))
            rhs = min((r / 2) ** (2 * q * N) / cq, mp.mpf(1))
            if lhs > rhs:
                return False, f"violated at q={q}, r={r}: {mp.nstr(lhs,6)} > {mp.nstr(rhs,6)}"
            if rhs > 0:
                worst_slack = min(worst_slack, rhs / max(lhs, mp.mpf("1e-300")))
    return True, f"N=6, q=1,3,5, r in (0,30]; smallest rhs/lhs ratio = {mp.nstr(worst_slack, 5)}"


def check_psi_decay():
    """Lemma 3.3: Psi_q(r) = O_q(r^{-3/2})."""
    N = 6
    out = []
    for q in (1, 3):
        m = max(abs(Psi(q, N, mp.mpf(j) / 2)) * (mp.mpf(j) / 2) ** mp.mpf(1.5)
                for j in range(40, 400))
        out.append(f"q={q}: sup_{{r>=20}} |Psi_q(r)| r^(3/2) = {mp.nstr(m, 5)}")
    return True, "; ".join(out)


def check_neumann():
    """Prop 4.1: J_N(r)J_{N-1}(r) = (2/pi) int_0^{pi/2} J_L(2r cos v) cos v dv."""
    N, L = 6, 2 * 4 + 3
    worst = mp.mpf(0)
    for rv in (0.5, 1.0, 2.0, 5.0, 9.0):
        r = mp.mpf(rv)
        rhs = 2 / mp.pi * mp.quad(lambda v: mp.besselj(L, 2 * r * mp.cos(v)) * mp.cos(v),
                                  [0, mp.pi / 2])
        lhs = mp.besselj(N, r) * mp.besselj(N - 1, r)
        worst = max(worst, abs(lhs - rhs))
    return worst < mp.mpf("1e-18"), f"largest |J_N J_(N-1) - Neumann integral| = {mp.nstr(worst, 4)}"


def check_ws_closed_forms():
    """Prop 4.2, eqs. (4.3) and (4.4), against direct quadrature of W(A).
    The comparison is quadrature limited: the residual falls by three orders of
    magnitude when the rule is refined, which is reported below."""
    k, L = 4, 11
    coarse = dict(rmax=90, panel=3, maxdeg=6)
    fine = dict(rmax=200, panel=1, maxdeg=10)
    worst_c = worst_f = mp.mpf(0)
    for alpha in ((0.3, 0.7) if QUICK else (0.1, 0.3, 0.7, 0.9)):
        al, s = mp.mpf(alpha), 4 + mp.mpf(alpha)
        for Av, closed in ((0.5, W_small), (0.85, W_small), (1.3, W_big), (1.9, W_big)):
            A = mp.mpf(Av)
            c = closed(A, k, al)
            worst_c = max(worst_c, abs(W_direct(A, L, s, **coarse) - c) / abs(c))
            worst_f = max(worst_f, abs(W_direct(A, L, s, **fine) - c) / abs(c))
    return worst_f < mp.mpf("1e-8") and worst_f < worst_c / 100, \
        (f"k=4, L=11, A in {{0.5, 0.85, 1.3, 1.9}}; largest relative discrepancy "
         f"{mp.nstr(worst_c, 4)} on the coarse rule, {mp.nstr(worst_f, 4)} on the refined rule "
         f"(a factor {mp.nstr(worst_c / worst_f, 4)} smaller, so the residual is quadrature "
         f"truncation, not a structural disagreement)")


def check_I1_via_W():
    """Prop 4.1: I_1(s) = (2/pi) int_0^{pi/2} W(2 cos v) cos v dv."""
    k, N, L = 4, 6, 11
    worst = mp.mpf(0)
    for alpha in (0.3, 0.7):
        s = k + mp.mpf(alpha)
        direct = I_q(1, N, s)
        via = 2 / mp.pi * mp.quad(
            lambda v: (W_small(2 * mp.cos(v), k, mp.mpf(alpha)) if 2 * mp.cos(v) < 1
                       else W_big(2 * mp.cos(v), k, mp.mpf(alpha))) * mp.cos(v),
            [0, mp.acos(mp.mpf(1) / 2), mp.pi / 2])
        worst = max(worst, abs(direct - via) / abs(direct))
    return worst < mp.mpf("1e-8"), f"largest relative discrepancy = {mp.nstr(worst, 4)}"


def check_lower_bound():
    """Prop 4.3, eq. (4.5): I_1(s) >= W_low(k,alpha) > 0."""
    ks = (4, 5) if QUICK else (4, 5, 6, 8)
    alphas = (0.3, 0.7) if QUICK else (0.05, 0.3, 0.5, 0.7, 0.95)
    worst = mp.inf
    for k in ks:
        for a in alphas:
            al, s, N = mp.mpf(a), k + mp.mpf(a), k + 2
            lhs, rhs = I_q(1, N, s), W_low(k, al)
            if not (rhs > 0 and lhs >= rhs):
                return False, f"violated at k={k}, alpha={a}: I_1={mp.nstr(lhs,8)}, W_low={mp.nstr(rhs,8)}"
            worst = min(worst, lhs / rhs)
    return True, f"smallest I_1/W_low over the sweep = {mp.nstr(worst, 6)}"


def check_lemma51():
    """Lemma 5.1: |I_q(s)| <= R_q^{-2s}(1/(2qN-2s) + 1/(2s))."""
    ks = (4,) if QUICK else (4, 6)
    worst = mp.inf
    for k in ks:
        N = k + 2
        for a in (0.3, 0.7):
            s = k + mp.mpf(a)
            for q in (1, 3, 5, 7):
                lhs = abs(I_q(q, N, s))
                rhs = R_q(q, N) ** (-2 * s) * (1 / (2 * q * N - 2 * s) + 1 / (2 * s))
                if lhs > rhs:
                    return False, f"violated at k={k}, alpha={a}, q={q}"
                worst = min(worst, rhs / max(lhs, mp.mpf("1e-300")))
    return True, f"smallest bound/|I_q| ratio over the sweep = {mp.nstr(worst, 5)}"


def check_lemma52():
    """Lemma 5.2: R_q >= (29/50) N q for N >= 6, q >= 1."""
    worst = mp.inf
    Ns = range(6, 21) if QUICK else range(6, 61)
    for N in Ns:
        for q in range(1, 12):
            worst = min(worst, R_q(q, N) / (KAPPA * N * q))
    return worst >= 1, f"smallest R_q/((29/50)Nq) over N<={max(Ns)}, q<=11 is {mp.nstr(worst, 8)}"


def check_tail_bound():
    """Prop 5.3, eq. (5.4): sum_{q>=3 odd} |I_q(s)| <= W_tail(k,alpha)."""
    ks = (4,) if QUICK else (4, 5, 6)
    qmax = 13 if QUICK else 25
    worst = mp.inf
    for k in ks:
        N = k + 2
        for a in (0.3, 0.7):
            s = k + mp.mpf(a)
            tot = mp.fsum(abs(I_q(q, N, s)) for q in range(3, qmax + 1, 2))
            rhs = W_tail(k, a)
            if tot > rhs:
                return False, f"violated at k={k}, alpha={a}: {mp.nstr(tot,8)} > {mp.nstr(rhs,8)}"
            worst = min(worst, rhs / tot)
    return True, (f"partial sums to q={qmax}; smallest W_tail/(partial tail sum) "
                  f"= {mp.nstr(worst, 5)}")


def check_R_monotone_and_small():
    """Lemmas 6.1 and 6.2: R(k,alpha) <= R(k,0) < (3/4)(4/5)^{k-4} < 1."""
    kmax = 20 if QUICK else 80
    worst_gap = mp.inf
    biggest = mp.mpf(0)
    for k in range(4, kmax + 1):
        r0 = R_ratio(k, mp.mpf(0))
        bound = mp.mpf(3) / 4 * (mp.mpf(4) / 5) ** (k - 4)
        if not r0 < bound:
            return False, f"R({k},0) = {mp.nstr(r0,8)} is not < {mp.nstr(bound,8)}"
        worst_gap = min(worst_gap, bound / r0)
        for a in (0.25, 0.5, 0.75, 1.0):
            ra = R_ratio(k, mp.mpf(a))
            if ra > r0:
                return False, f"R({k},{a}) = {mp.nstr(ra,8)} exceeds R({k},0) = {mp.nstr(r0,8)}"
            biggest = max(biggest, ra)
    return True, (f"k = 4..{kmax}: R(k,alpha) <= R(k,0) throughout; R(4,0) = "
                  f"{mp.nstr(R_ratio(4, mp.mpf(0)), 8)}; max over the sweep = {mp.nstr(biggest, 6)}; "
                  f"smallest bound/R(k,0) = {mp.nstr(worst_gap, 5)}")


def check_compare():
    """eq. (5.5): W_tail(k,alpha) < W_low(k,alpha)."""
    kmax = 12 if QUICK else 30
    worst = mp.inf
    for k in range(4, kmax + 1):
        for a in (0.0, 0.25, 0.5, 0.75, 1.0):
            worst = min(worst, W_low(k, mp.mpf(a)) / W_tail(k, mp.mpf(a)))
    return worst > 1, f"smallest W_low/W_tail over k=4..{kmax} is {mp.nstr(worst, 6)}"


def _D_direct(k, s, M=1 << 17):
    """D(s) = int_T (|g_k|^{2s} - |f_k|^{2s}) dx by the trapezoidal rule, with the
    difference taken pointwise so that no cancellation of large numbers occurs."""
    N = k + 2
    two_s = 2.0 * float(s)
    acc = 0.0
    for j in range(M):
        x = j / M
        z1 = cmath.exp(2j * cmath.pi * x)
        zN = cmath.exp(2j * cmath.pi * N * x)
        a = abs(1 + z1 + zN)
        b = abs(1 + z1 - zN)
        acc += b**two_s - a**two_s
    return acc / M


def check_D_identity():
    """eq. (3.3): D(s) = (2^{2s+3} Gamma(s+1)^2 sin(pi alpha)/pi) sum_{q odd} I_q(s)."""
    qmax = 9 if QUICK else 21
    out, ok = [], True
    for k, a in ((4, 0.3), (4, 0.7)) if QUICK else ((4, 0.3), (4, 0.7), (5, 0.5)):
        N, s = k + 2, k + mp.mpf(a)
        bessel = (2 ** (2 * s + 3) * mp.gamma(s + 1) ** 2 * mp.sin(mp.pi * mp.mpf(a)) / mp.pi
                  * mp.fsum(I_q(q, N, s) for q in range(1, qmax + 1, 2)))
        direct = mp.mpf(_D_direct(k, s))
        rel = abs(direct - bessel) / abs(bessel)
        ok = ok and rel < mp.mpf("1e-6") and bessel > 0
        out.append(f"k={k},alpha={a}: D_direct={mp.nstr(direct,8)}, D_Bessel={mp.nstr(bessel,8)},"
                   f" rel.diff={mp.nstr(rel,3)}")
    return ok, "; ".join(out)


def check_theorem():
    """Theorem 1.1: ||g_k||_p > ||f_k||_p for 2k < p < 2k+2."""
    ks = (4, 5) if QUICK else (4, 5, 6, 7, 8)
    out = []
    for k in ks:
        for frac in (0.1, 0.5, 0.9):
            p = 2 * k + 2 * frac
            D = _D_direct(k, p / 2)
            if D <= 0:
                return False, f"k={k}, p={p}: D = {D!r} is not positive"
            out.append(f"k={k},p={p:.1f}: D={D:.6e}")
    return True, "; ".join(out)


def check_appendix_bessel_bound():
    """Appendix A: |J_nu(x)| <= (2/(pi x))^{1/2} fails at nu = 21, by a factor 1.449."""
    nu = 21
    best, xbest = mp.mpf(0), None
    x = mp.mpf(1)
    while x < 80:
        ratio = abs(mp.besselj(nu, x)) / mp.sqrt(2 / (mp.pi * x))
        if ratio > best:
            best, xbest = ratio, x
        x += mp.mpf("0.05")
    return abs(best - mp.mpf("1.449")) < mp.mpf("0.01"), \
        f"max |J_21(x)|/(2/(pi x))^(1/2) = {mp.nstr(best, 6)} at x = {mp.nstr(xbest, 5)}"


def check_appendix_order_sum():
    """Appendix A: the orders sum to 2qN, not q(2N-1); counterexample k=1,q=3,r=2.7724565."""
    k, q = 1, 3
    N = k + 2
    r = mp.mpf("2.7724565")
    lhs = abs(Psi(q, N, r))
    cq = C_q(q, N)
    right = (r / 2) ** (2 * q * N) / cq          # exponent 2qN = 18
    wrong = (r / 2) ** (q * (2 * N - 1)) / cq    # exponent q(2N-1) = 15
    return lhs <= right and lhs > wrong, \
        (f"|Psi_3(r)| = {mp.nstr(lhs,6)}; bound with exponent 2qN=18 is {mp.nstr(right,6)} (holds); "
         f"bound with exponent q(2N-1)=15 is {mp.nstr(wrong,6)} (violated)")


CHECKS = [
    ("A1  Lemma 3.2, eq. (3.2)  triple-Bessel Fourier coefficient", check_triple_bessel),
    ("A2  Lemma 3.3, eq. (3.4)  |Psi_q(r)| <= min{1, (r/2)^{2qN}/C_q}", check_psi_bound),
    ("A3  Lemma 3.3            Psi_q(r) = O_q(r^{-3/2})", check_psi_decay),
    ("A4  Prop 4.1             Neumann product formula", check_neumann),
    ("A5  Prop 4.2, eqs. (4.3)-(4.4)  Weber-Schafheitlin closed forms", check_ws_closed_forms),
    ("A6  Prop 4.1             I_1(s) = (2/pi) int W(2 cos v) cos v dv", check_I1_via_W),
    ("A7  Prop 4.3, eq. (4.5)  I_1(s) >= W_low(k,alpha) > 0", check_lower_bound),
    ("A8  Lemma 5.1            |I_q(s)| <= R_q^{-2s}(1/(2qN-2s)+1/(2s))", check_lemma51),
    ("A9  Lemma 5.2            R_q >= (29/50) N q", check_lemma52),
    ("A10 Prop 5.3, eq. (5.4)  sum_{q>=3 odd} |I_q(s)| <= W_tail", check_tail_bound),
    ("A11 Lemmas 6.1-6.2       R(k,alpha) <= R(k,0) < (3/4)(4/5)^{k-4}", check_R_monotone_and_small),
    ("A12 eq. (5.5)            W_tail(k,alpha) < W_low(k,alpha)", check_compare),
    ("A13 eq. (3.3)            D(s) identity, quadrature vs Bessel sum", check_D_identity),
    ("A14 Theorem 1.1          ||g_k||_p > ||f_k||_p", check_theorem),
    ("A15 Appendix A           |J_21| exceeds (2/(pi x))^{1/2} by 1.449", check_appendix_bessel_bound),
    ("A16 Appendix A           order sum is 2qN, not q(2N-1)", check_appendix_order_sum),
]


def main() -> int:
    print(f"mpmath working precision: {mp.mp.dps} decimal digits"
          f"{'   (--quick: reduced sweeps)' if QUICK else ''}\n")
    t0 = time.time()
    for name, fn in CHECKS:
        try:
            ok, detail = fn()
        except Exception as exc:
            ok, detail = False, f"raised {type(exc).__name__}: {exc}"
        record(name, ok, detail)
    bad = sum(1 for _, ok, _ in RESULTS if not ok)
    print(f"\n{len(RESULTS)} checks, {bad} failures, {time.time() - t0:.1f} s")
    return 1 if bad else 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/e_bounds.py <==
#!/usr/bin/env python3
"""
e_bounds.py -- high-precision confirmation of the transcendental bounds used in

    "Mockenhaupt's Three-Term Hardy-Littlewood Majorant Conjecture"

Sections 5 and 6 replace e, pi and sqrt(3) by explicit rationals before any
comparison is made, so that the final chain of inequalities is between
integers.  Those rational surrogates are proved in the paper by elementary
means (a truncated exponential series, a nonnegative integral for pi, squaring
for sqrt 3), and integer_checks.py verifies the resulting integer comparisons
exactly.  This script does the complementary job: it evaluates the
transcendental quantities themselves to 60 digits and confirms that each
surrogate is on the correct side, and by what margin.

A thin margin here would mean the paper's rational replacement was too
aggressive; the margins are printed so that this is visible.

Needs mpmath.  Python 3.10+.  Runs in a few seconds.
"""

from __future__ import annotations

import sys
from fractions import Fraction

try:
    import mpmath as mp
except ImportError:  # pragma: no cover
    sys.exit("e_bounds.py needs mpmath (pip install mpmath)")

mp.mp.dps = 60

KAPPA = Fraction(29, 50)
RESULTS: list[tuple[str, bool]] = []


def rel(name: str, ok: bool, detail: str) -> None:
    RESULTS.append((name, bool(ok)))
    print(f"[{'PASS' if ok else 'FAIL'}] {name}\n       {detail}", flush=True)


def frac(f: Fraction):
    return mp.mpf(f.numerator) / f.denominator


def below(name: str, value, bound: Fraction) -> None:
    b = frac(bound)
    rel(name, value < b,
        f"value = {mp.nstr(value, 20)}, bound = {bound} = {mp.nstr(b, 20)}, "
        f"slack = {mp.nstr(b - value, 6)}")


def above(name: str, value, bound: Fraction) -> None:
    b = frac(bound)
    rel(name, value > b,
        f"value = {mp.nstr(value, 20)}, bound = {bound} = {mp.nstr(b, 20)}, "
        f"slack = {mp.nstr(value - b, 6)}")


# --------------------------------------------------------------------------
# the rational surrogates of Sections 5 and 6
# --------------------------------------------------------------------------

below("E1  e < 68/25", mp.e, Fraction(68, 25))
below("E2  e < 1631/600  (the tighter form 65/24 + 1/100)", mp.e, Fraction(1631, 600))
below("E3  e^13 < 450000", mp.e**13, Fraction(450000))
above("E4  e^(8/7) > 3", mp.e ** (mp.mpf(8) / 7), Fraction(3))
below("E5  e^(-8/7) < 1/3", mp.e ** (-mp.mpf(8) / 7), Fraction(1, 3))
below("E6  pi < 22/7", mp.pi, Fraction(22, 7))
below("E7  sqrt(3) < 7/4", mp.sqrt(3), Fraction(7, 4))
below("E8  C_0 = 20 sqrt(3) pi/9 < 25/2", 20 * mp.sqrt(3) * mp.pi / 9, Fraction(25, 2))
below("E9  mu_6 = 16/(81 kappa^2 6^2) < 1/61",
      16 / (81 * frac(KAPPA) ** 2 * 36), Fraction(1, 61))
below("E10 6 (29/50)^12 e^13 < 4096",
      6 * frac(KAPPA) ** 12 * mp.e**13, Fraction(4096))
below("E11 log(2/5) + 1/5 < 0  (as a value, must be negative)",
      mp.log(mp.mpf(2) / 5) + mp.mpf(1) / 5, Fraction(0))

# --------------------------------------------------------------------------
# the two facts about F(N) = (2/e)(eN)^{-1/(2N)} behind Lemma 5.2
# --------------------------------------------------------------------------


def F(N):
    N = mp.mpf(N)
    return (2 / mp.e) * (mp.e * N) ** (-1 / (2 * N))


above("E12 F(6) > 29/50", F(6), KAPPA)

incr = all(F(n) < F(n + 1) for n in range(1, 400))
rel("E13 F(N) is strictly increasing for N >= 1",
    incr, f"F(1) = {mp.nstr(F(1), 12)}, F(6) = {mp.nstr(F(6), 12)}, "
          f"F(400) = {mp.nstr(F(400), 12)}, limit 2/e = {mp.nstr(2 / mp.e, 12)}")

worst = min((1 - mp.mpf(1) / n) ** (n - 1) * mp.e for n in range(2, 2001))
rel("E14 (1 - 1/N)^(N-1) >= 1/e for N >= 2",
    worst >= 1, f"smallest e (1-1/N)^(N-1) over 2 <= N <= 2000 is {mp.nstr(worst, 15)}")

# --------------------------------------------------------------------------
# Lemma 5.2 itself, from the exact Gamma values
# --------------------------------------------------------------------------


def R_q(q, N):
    logC = mp.loggamma(q * N + 1) + mp.loggamma(q * (N - 1) + 1) + mp.loggamma(q + 1)
    return 2 * mp.e ** (logC / (2 * q * N))


ratios = [R_q(q, N) / (frac(KAPPA) * N * q) for N in range(6, 121) for q in range(1, 32, 2)]
rel("E15 R_q >= (29/50) N q for N >= 6 and odd q",
    min(ratios) >= 1,
    f"smallest R_q/((29/50)Nq) over 6 <= N <= 120, odd q <= 31 is {mp.nstr(min(ratios), 12)}")

sub6 = [R_q(q, N) / (frac(KAPPA) * N * q) for N in range(2, 6) for q in range(1, 32, 2)]
rel("E16 negative control: the same bound at N < 6",
    True,
    f"smallest ratio for 2 <= N <= 5 is {mp.nstr(min(sub6), 12)} "
    f"({'still >= 1' if min(sub6) >= 1 else 'below 1, so N >= 6 is needed'})")

# --------------------------------------------------------------------------
# the value of R(4,0) that Lemma 6.2 bounds by 3/4
# --------------------------------------------------------------------------


def R_ratio(k, alpha):
    s, N = k + mp.mpf(alpha), k + 2
    C0 = 20 * mp.sqrt(3) * mp.pi / 9
    B = 1 / (6 * N - 2 * s) + 1 / (2 * s)
    T = 1 + mp.mpf(3) / (2 * (2 * s - 1))
    mu = 16 / (81 * frac(KAPPA) ** 2 * N**2)
    return C0 * mp.gamma(2 * k + 2 + alpha) / mp.gamma(2 - alpha) * (2 * s + 2) * B * T * mu**s


below("E17 R(4,0) < 3/4  (the paper bounds it by 9450000/13845841)",
      R_ratio(4, 0), Fraction(3, 4))
rel("E18 R(4,0) against the paper's rational bound",
    R_ratio(4, 0) < frac(Fraction(9450000, 13845841)),
    f"R(4,0) = {mp.nstr(R_ratio(4, 0), 20)}, paper's bound 9450000/13845841 = "
    f"{mp.nstr(frac(Fraction(9450000, 13845841)), 20)}")


def main() -> int:
    bad = sum(1 for _, ok in RESULTS if not ok)
    print(f"\n{len(RESULTS)} checks, {bad} failures")
    return 1 if bad else 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/integer_checks.py <==
#!/usr/bin/env python3
"""
integer_checks.py -- exact re-verification of every explicit numeric claim in

    "Mockenhaupt's Three-Term Hardy-Littlewood Majorant Conjecture"

This script is a convenience for the reader.  It is NOT part of the proof.
Every constant that enters a proof in the paper is an explicit rational, and
every bound on such a constant is printed in the paper as a comparison of two
integers that can be checked by hand.  The script exists because checking a few
dozen such comparisons by hand is tedious.

It works in two independent passes.

  PASS A  extracts numeric relation chains from mockenhaupt.tex itself, parses
          each side over the rationals, and evaluates the relation exactly.  A
          claim the paper prints therefore cannot escape by not being on
          anyone's list.  Sides containing e, pi, sqrt or a free symbol do not
          parse and are reported as UNPARSED; they are not counted as passes.

  PASS B  checks a curated list, including the claims that mix integers with
          e, pi, sqrt3 or Gamma, and the symbolic identities.  Every item is
          anchored to a verbatim string in mockenhaupt.tex, compared after
          whitespace normalisation, so a claim cannot drift away from its check
          without the anchor failing.

  PASS C  coverage: asserts that Pass A found at least MIN_EXTRACTED relations
          and that the paper's central numeric claim is among them.  Without
          this, an extractor that silently matched nothing would report a clean
          run.

Exit code 0 iff every check passes.  Python 3.10+.  Needs SymPy.
"""

from __future__ import annotations

import re
import sys
from fractions import Fraction
from pathlib import Path

try:
    import sympy as sp
except ImportError:  # pragma: no cover
    sys.exit("integer_checks.py needs SymPy (pip install sympy)")


# --------------------------------------------------------------------------
# source location and normalisation
# --------------------------------------------------------------------------

def find_source() -> Path:
    here = Path(__file__).resolve().parent
    for cand in (here / "mockenhaupt.tex", here.parent / "mockenhaupt.tex"):
        if cand.is_file():
            return cand
    sys.exit("could not find mockenhaupt.tex next to this script or one level up")


_STRIP = ("\\left", "\\right", "\\,", "\\;", "\\:", "\\!", "\\ ",
          "\\qquad", "\\quad", "\\displaystyle", "\\mathrm", "\\;")


def norm(s: str) -> str:
    """Whitespace- and spacing-macro-insensitive normal form of a TeX fragment."""
    for tok in _STRIP:
        s = s.replace(tok, "")
    return re.sub(r"\s+", "", s)


SRC = find_source()
TEX = SRC.read_text(encoding="utf-8")
NTEX = norm(TEX)


def anchored(anchor: str) -> bool:
    return norm(anchor) in NTEX


# --------------------------------------------------------------------------
# a small exact parser for the paper's printed arithmetic
#
# grammar (all values are Fractions):
#     expr   := term (('+'|'-') term)*
#     term   := factor (('\cdot')? factor)*        implicit product allowed
#     factor := atom ('^' sup)? ('!')?
#     atom   := INT | '\frac' '{' expr '}' '{' expr '}' | '(' expr ')' | '-' atom
#     sup    := INT | '{' ('-')? INT '}'
# anything else raises Unparseable.
# --------------------------------------------------------------------------

class Unparseable(Exception):
    pass


_TOKEN_RE = re.compile(r"\\frac|\\cdot|\\times|[0-9]+|[{}()^!+*-]")


def tokenize(s: str) -> list[str]:
    out, i = [], 0
    while i < len(s):
        m = _TOKEN_RE.match(s, i)
        if not m or m.start() != i:
            raise Unparseable(f"unknown token at {s[i:i + 12]!r}")
        out.append(m.group(0))
        i = m.end()
    return out


class Parser:
    def __init__(self, toks: list[str]):
        self.t, self.i = toks, 0

    def peek(self):
        return self.t[self.i] if self.i < len(self.t) else None

    def eat(self, tok=None):
        cur = self.peek()
        if cur is None or (tok is not None and cur != tok):
            raise Unparseable(f"expected {tok!r}, got {cur!r}")
        self.i += 1
        return cur

    def parse(self) -> Fraction:
        v = self.expr()
        if self.i != len(self.t):
            raise Unparseable(f"trailing {self.t[self.i:]!r}")
        return v

    def expr(self) -> Fraction:
        v = self.term()
        while self.peek() in ("+", "-"):
            op = self.eat()
            v = v + self.term() if op == "+" else v - self.term()
        return v

    def term(self) -> Fraction:
        v = self.factor()
        while True:
            nxt = self.peek()
            if nxt in ("\\cdot", "\\times", "*"):
                self.eat()
                v *= self.factor()
            elif nxt == "\\frac" or nxt == "(" or (nxt is not None and nxt.isdigit()):
                # implicit multiplication, e.g. 6\left(\frac{29}{50}\right)^{12}
                v *= self.factor()
            else:
                return v

    def factor(self) -> Fraction:
        v = self.atom()
        if self.peek() == "^":
            self.eat("^")
            v = v ** self.sup()
        while self.peek() == "!":
            self.eat("!")
            if v.denominator != 1 or v < 0 or v > 5000:
                raise Unparseable("factorial of non-small-nonneg-integer")
            n, acc = int(v), 1
            for j in range(2, n + 1):
                acc *= j
            v = Fraction(acc)
        return v

    def sup(self) -> int:
        if self.peek() == "{":
            self.eat("{")
            sign = -1 if self.peek() == "-" else 1
            if sign == -1:
                self.eat("-")
            tok = self.eat()
            if not tok.isdigit():
                raise Unparseable("non-integer exponent")
            n = sign * int(tok)
            self.eat("}")
            return n
        tok = self.eat()
        if not tok.isdigit():
            raise Unparseable("non-integer exponent")
        return int(tok)

    def atom(self) -> Fraction:
        tok = self.peek()
        if tok == "-":
            self.eat("-")
            return -self.atom()
        if tok == "\\frac":
            self.eat("\\frac")
            self.eat("{")
            num = self.expr()
            self.eat("}")
            self.eat("{")
            den = self.expr()
            self.eat("}")
            if den == 0:
                raise Unparseable("zero denominator")
            return num / den
        if tok == "(":
            self.eat("(")
            v = self.expr()
            self.eat(")")
            return v
        if tok is not None and tok.isdigit():
            self.eat()
            return Fraction(int(tok))
        raise Unparseable(f"unexpected {tok!r}")


def value(frag: str) -> Fraction:
    return Parser(tokenize(frag)).parse()


# --------------------------------------------------------------------------
# PASS A -- extract relation chains from the source and evaluate them
# --------------------------------------------------------------------------

_MATH_BLOCKS = [
    re.compile(r"\\\[(.*?)\\\]", re.S),
    re.compile(r"\\begin\{equation\}(.*?)\\end\{equation\}", re.S),
    re.compile(r"\\begin\{align\}(.*?)\\end\{align\}", re.S),
    re.compile(r"\\begin\{align\*\}(.*?)\\end\{align\*\}", re.S),
    re.compile(r"(?<!\\)\$([^$]*)\$", re.S),
]

RELS = ["\\leq", "\\geq", "\\le", "\\ge", "\\ne", "<", ">", "="]
BREAKERS = ["\\Longleftrightarrow", "\\Longrightarrow", "\\iff", "\\implies",
            "\\quad", "\\qquad", "\\text", "\\mbox", "\\hbox"]


_DROP_MACRO = re.compile(r"\\(?:label|eqref|ref|tag|text|mbox|hbox|mathrm|operatorname)\{[^{}]*\}")
_DROP_BARE = ("\\notag", "\\nonumber", "\\allowdisplaybreaks")


def math_fragments() -> list[str]:
    frags = []
    for rx in _MATH_BLOCKS:
        for m in rx.finditer(TEX):
            body = m.group(1)
            body = _DROP_MACRO.sub("", body)
            for bare in _DROP_BARE:
                body = body.replace(bare, "")
            for row in body.split("\\\\"):
                frags.append(row.replace("&", ""))
    return frags


def split_top(s: str, seps: list[str]) -> list[tuple[str, str]]:
    """Split s at occurrences of seps that sit at brace/paren depth 0.
    Returns [(piece, separator_that_followed_it)]."""
    out, depth, i, start = [], 0, 0, 0
    while i < len(s):
        ch = s[i]
        if ch in "{(":
            depth += 1
            i += 1
            continue
        if ch in "})":
            depth -= 1
            i += 1
            continue
        if depth == 0:
            for sep in seps:
                if s.startswith(sep, i):
                    out.append((s[start:i], sep))
                    i += len(sep)
                    start = i
                    break
            else:
                i += 1
                continue
            continue
        i += 1
    out.append((s[start:], ""))
    return out


def pass_a() -> tuple[int, int, list[str], set[str]]:
    checked = failed = 0
    problems: list[str] = []
    seen: set[str] = set()
    for frag in math_fragments():
        n = norm(frag)
        if "\\begin" in n or "\\end" in n:
            continue
        # cut at logical breakers and commas first
        for chunk, _ in split_top(n, ["\\Longleftrightarrow", "\\Longrightarrow",
                                      "\\iff", "\\implies", ","]):
            parts = split_top(chunk, RELS)
            if len(parts) < 2:
                continue
            for (lhs, rel), (rhs, _) in zip(parts, parts[1:]):
                lhs, rhs = lhs.strip(" ."), rhs.strip(" .")
                if not lhs or not rhs:
                    continue
                try:
                    a, b = value(lhs), value(rhs)
                except Unparseable:
                    continue
                key = f"{lhs}{rel}{rhs}"
                if key in seen:
                    continue
                seen.add(key)
                ok = {
                    "=": a == b, "<": a < b, ">": a > b,
                    "\\le": a <= b, "\\leq": a <= b,
                    "\\ge": a >= b, "\\geq": a >= b,
                    "\\ne": a != b,
                }[rel]
                checked += 1
                if not ok:
                    failed += 1
                    problems.append(f"{key}   (lhs={a}, rhs={b})")
    return checked, failed, problems, seen


# --------------------------------------------------------------------------
# PASS B -- curated checks, each anchored to a verbatim string in the source
# --------------------------------------------------------------------------

CHECKS: list[tuple[str, str, str, object]] = []


def check(cid: str, claim: str, anchor: str):
    def deco(fn):
        CHECKS.append((cid, claim, anchor, fn))
        return fn
    return deco


F = Fraction
KAPPA = F(29, 50)


def zero(expr) -> bool:
    return sp.simplify(sp.together(sp.expand(expr))) == 0


# ---- transcendental bounds, certified as integer comparisons --------------

@check("B1", "sqrt3 < 7/4   (certified by 3*16 < 49)", r"\sqrt{3} < 7/4")
def _b1():
    return 3 * 16 < 49, "3 < (7/4)^2 = 49/16  <=>  48 < 49"


@check("B2", "pi < 22/7   (certified by a nonnegative integral, SymPy exact)",
       r"\pi < 22/7")
def _b2():
    x = sp.Symbol("x", positive=True)
    val = sp.integrate(x**4 * (1 - x)**4 / (1 + x**2), (x, 0, 1))
    return sp.simplify(val - (sp.Rational(22, 7) - sp.pi)) == 0, \
        "int_0^1 x^4(1-x)^4/(1+x^2) dx = 22/7 - pi, integrand >= 0"


@check("B3", "e < 68/25 via sum_{j<5} 1/j! = 65/24 and tail <= 1/100",
       r"\frac{65}{24} + \frac{1}{100} < \frac{68}{25}")
def _b3():
    head = sum(F(1, sp.factorial(j)) for j in range(5))
    if head != F(65, 24):
        return False, f"head = {head}, expected 65/24"
    # tail: j! >= 120*6^(j-5) for j >= 5, so sum_{j>=5} 1/j! <= (1/120)(6/5) = 1/100
    for j in range(5, 60):
        if int(sp.factorial(j)) < 120 * 6 ** (j - 5):
            return False, f"tail domination fails at j={j}"
    tail = F(1, 120) * F(6, 5)
    total = head + tail
    return total == F(1631, 600) and total < F(68, 25), \
        f"65/24 + 1/100 = {total} < 68/25  <=>  40775 < 40800"


@check("B4", "(29/50)^4 < 57/500", r"\left( \frac{29}{50} \right)^{4} < \frac{57}{500}")
def _b4():
    return KAPPA**4 < F(57, 500), f"29^4*500 = {29**4 * 500} < {57 * 50**4} = 57*50^4"


@check("B5", "(68/25)^4 < 219/4", r"\left( \frac{68}{25} \right)^{4} < \frac{219}{4}")
def _b5():
    return F(68, 25)**4 < F(219, 4), f"68^4*4 = {68**4 * 4} < {219 * 25**4} = 219*25^4"


@check("B6", "(29/50)^12 < 3/2000, and it follows from (29/50)^4 < 57/500",
       r"\left( \frac{29}{50} \right)^{12} < \frac{3}{2000}")
def _b6():
    direct = KAPPA**12 < F(3, 2000)
    chained = F(57, 500)**3 < F(3, 2000)
    return direct and chained, \
        f"(29/50)^12 = {float(KAPPA**12):.9f}; (57/500)^3 = {float(F(57,500)**3):.9f} < 0.0015"


@check("B7", "(68/25)^13 < 450000, and it follows from (68/25)^4 < 219/4",
       r"\left( \frac{68}{25} \right)^{13} < 450000")
def _b7():
    direct = F(68, 25)**13 < 450000
    chained = F(219, 4)**3 * F(68, 25) < 450000
    return direct and chained, \
        f"(68/25)^13 = {float(F(68,25)**13):.3f}; (219/4)^3*(68/25) = {float(F(219,4)**3*F(68,25)):.3f}"


@check("B8", "6*(3/2000)*450000 = 4050 < 4096 = 2^12", r"= 4050 < 4096 = 2^{12}")
def _b8():
    v = 6 * F(3, 2000) * 450000
    return v == 4050 and 4050 < 2**12, f"= {v}; 2^12 = {2**12}"


@check("B9", "F(6) > 29/50  <=>  6*(29/50)^12*e^13 < 2^12   (SymPy, exact)",
       r"F(6) > \frac{29}{50} \quad  \Longleftrightarrow \quad  6\left( \frac{29}{50} \right)^{12} e^{13} < 2^{12}")
def _b9():
    F6_12 = sp.simplify(((2 / sp.E) * (6 * sp.E)**sp.Rational(-1, 12))**12)
    want = sp.Rational(2**12) / (6 * sp.E**13)
    if sp.simplify(F6_12 - want) != 0:
        return False, f"F(6)^12 = {F6_12}, expected 2^12/(6 e^13)"
    # both sides positive, so x -> x^12 is order preserving on (0,oo)
    holds = bool(6 * sp.Rational(29, 50)**12 * sp.E**13 < 2**12)
    return holds, "F(6)^12 = 2^12/(6 e^13); 6*(29/50)^12*e^13 < 2^12 confirmed"


@check("B10", "e^{8/7} > 1 + 8/7 + (1/2)(8/7)^2 + (1/6)(8/7)^3 = 3133/1029 > 3",
       r"e^{8/7} > 1 + \frac{8}{7} + \frac{1}{2}\left( \frac{8}{7} \right)^{2} + \frac{1}{6}\left( \frac{8}{7} \right)^{3} > 3")
def _b10():
    x = F(8, 7)
    partial = 1 + x + x**2 / 2 + x**3 / 6
    return partial == F(3133, 1029) and partial > 3, \
        f"partial sum = {partial} = {float(partial):.6f} > 3 (all omitted terms positive)"


@check("B11", "2k/(k+3) >= 8/7 for every integer k >= 4   (<=> 6k >= 24)",
       r"e^{-2k/(k+3)}")
def _b11():
    k = sp.Symbol("k")
    diff = sp.simplify(sp.together(2 * k / (k + 3) - sp.Rational(8, 7)))
    num, den = sp.fraction(diff)
    return sp.expand(num - 6 * (k - 4)) == 0 and sp.expand(den - 7 * (k + 3)) == 0, \
        "2k/(k+3) - 8/7 = 6(k-4)/(7(k+3)) >= 0 for k >= 4"


# ---- the explicit rationals of Sections 5 and 6 --------------------------

@check("B12", "Gamma(11) = 10! = 3628800", r"\Gamma (11) = 10!")
def _b12():
    return int(sp.gamma(11)) == 3628800 == int(sp.factorial(10)), "3628800"


@check("B13", "B_0(4) = 1/28 + 1/8 = 9/56 < 1/6", r"B_{0}(4) = \frac{9}{56} < \frac{1}{6}")
def _b13():
    k = 4
    v = F(1, 4 * k + 12) + F(1, 2 * k)
    return v == F(9, 56) and v < F(1, 6), f"1/28 + 1/8 = {v}; 9*6 = 54 < 56"


@check("B14", "T_0(4) = 1 + 3/14 = 17/14 < 5/4", r"T_{0}(4) = \frac{17}{14} < \frac{5}{4}")
def _b14():
    k = 4
    v = 1 + F(3, 2 * (2 * k - 1))
    return v == F(17, 14) and v < F(5, 4), f"1 + 3/14 = {v}; 17*4 = 68 < 70 = 5*14"


@check("B15", "C_0 = 20 sqrt3 pi/9 < 20*(7/4)*(22/7)/9 = 110/9 < 25/2",
       r"C_{0} < \frac{25}{2}")
def _b15():
    surrogate = 20 * F(7, 4) * F(22, 7) / 9
    if surrogate != F(110, 9):
        return False, f"surrogate = {surrogate}, expected 110/9"
    ok_rat = surrogate < F(25, 2)
    ok_true = bool(20 * sp.sqrt(3) * sp.pi / 9 < surrogate)
    return ok_rat and ok_true, "110/9 < 25/2 <=> 220 < 225; and 20 sqrt3 pi/9 < 110/9"


@check("B16", "mu_6 = 16/(81 kappa^2 * 36) = 10000/613089 < 1/61",
       r"\mu_{6} = \frac{10000}{613089} < \frac{1}{61}")
def _b16():
    v = F(16) / (81 * KAPPA**2 * 36)
    return v == F(10000, 613089) and v < F(1, 61), \
        f"= {v}; 10000*61 = 610000 < 613089"


@check("B17", "(25/2)*10!*(1/6)*(5/4)*61^-4 = 9450000/13845841 < 3/4",
       r"= \frac{9450000}{13845841} < \frac{3}{4}")
def _b17():
    v = F(25, 2) * 3628800 * F(1, 6) * F(5, 4) * F(1, 61**4)
    return v == F(9450000, 13845841) and v < F(3, 4), \
        f"61^4 = {61**4}; value = {v} = {float(v):.6f} < 0.75"


@check("B18", "16/(81 kappa^2) = 40000/68121 < 3/5",
       r"\frac{16}{81\kappa^{2}} = \frac{40000}{68121} < \frac{3}{5}")
def _b18():
    v = F(16) / (81 * KAPPA**2)
    return v == F(40000, 68121) and v < F(3, 5), \
        f"81*841 = {81*841}; 40000*5 = 200000 < {3*68121} = 3*68121"


@check("B19", "64/(81 kappa^2 N) <= 80000/204363 < 2/5 for N >= 6",
       r"\frac{64}{81\kappa^{2}N} \le \frac{80000}{204363} < \frac{2}{5}")
def _b19():
    at6 = F(64) / (81 * KAPPA**2 * 6)
    if at6 != F(80000, 204363):
        return False, f"value at N=6 is {at6}, expected 80000/204363"
    mono = all(F(64) / (81 * KAPPA**2 * n) <= at6 for n in range(6, 200))
    return mono and at6 < F(2, 5), \
        f"= {at6} = {float(at6):.6f}; 80000*5 = 400000 < {2*204363}"


@check("B20", "(2k+4)(2k+3) < 4(k+3)^2  <=>  0 < 10k+24   (SymPy)",
       r"\frac{(2k+4)(2k+3)}{(k+3)^{2}} < 4")
def _b20():
    k = sp.Symbol("k")
    gap = sp.expand(4 * (k + 3)**2 - (2 * k + 4) * (2 * k + 3))
    return gap == 10 * k + 24, f"4(k+3)^2 - (2k+4)(2k+3) = {gap}"


@check("B21", "4*(3/5)*(1/3) = 4/5", r"< 4 \cdot \frac{3}{5} \cdot \frac{1}{3} = \frac{4}{5}")
def _b21():
    return 4 * F(3, 5) * F(1, 3) == F(4, 5), "= 4/5"


@check("B22", "(3/4)(4/5)^{k-4} < 1 for every integer k >= 4",
       r"< \frac{3}{4}\left( \frac{4}{5} \right)^{k-4} < 1")
def _b22():
    return all(F(3, 4) * F(4, 5)**(k - 4) < 1 for k in range(4, 400)), \
        "maximal at k=4, where it equals 3/4"


@check("B23", "min_{1<A<2} A/(A^2+1) = 2/5, attained at A=2   (SymPy)",
       r"\frac{A}{A^{2}+1} \ge \frac{2}{5}")
def _b23():
    A = sp.Symbol("A", positive=True)
    f = A / (A**2 + 1)
    crit = sp.solve(sp.diff(f, A), A)
    vals = [sp.simplify(f.subs(A, c)) for c in crit if c.is_real and 1 < c < 2]
    endpts = [sp.simplify(f.subs(A, 1)), sp.simplify(f.subs(A, 2))]
    return not vals and min(endpts) == sp.Rational(2, 5), \
        f"no interior critical point in (1,2); endpoint values {endpts}"


# ---- symbolic identities the paper asserts -------------------------------

@check("B24", "qN + q(N-1) + q = 2qN   (order sum)", r"qN + q(N-1) + q = 2qN")
def _b24():
    q, N = sp.symbols("q N", positive=True)
    return zero(q * N + q * (N - 1) + q - 2 * q * N), "identity holds"


@check("B25", "2^{-2qN} R_q^{2qN} = C_q for R_q = 2 C_q^{1/(2qN)}",
       r"R_q := 2C_q^{1/(2qN)}")
def _b25():
    Cq, qN = sp.symbols("C_q qN", positive=True)
    Rq = 2 * Cq**(1 / (2 * qN))
    return zero(sp.powsimp(2**(-2 * qN) * Rq**(2 * qN), force=True) - Cq), "identity holds"


@check("B26", "(n/e)^n bookkeeping: C_q^{1/(2qN)} >= (q/e) N^{1/2}(N-1)^{(N-1)/(2N)}",
       r"C_q^{1/(2qN)} \ge \frac{q}{e} N^{1/2}(N-1)^{(N-1)/(2N)}")
def _b26():
    q, N = sp.symbols("q N", positive=True)
    lo = ((q * N / sp.E)**(q * N) * (q * (N - 1) / sp.E)**(q * (N - 1))
          * (q / sp.E)**q)**(1 / (2 * q * N))
    rhs = (q / sp.E) * N**sp.Rational(1, 2) * (N - 1)**((N - 1) / (2 * N))
    exp_sum = sp.simplify(sp.Rational(1, 2) + (N - 1) / (2 * N) + 1 / (2 * N))
    return exp_sum == 1 and zero(sp.expand_log(sp.log(lo) - sp.log(rhs), force=True)), \
        "q-exponents sum to 1/2 + (N-1)/(2N) + 1/(2N) = 1"


@check("B27", "(2/e) N^{-1/2}(N-1)^{(N-1)/(2N)} = (2/e)((1-1/N)^{N-1}/N)^{1/(2N)}",
       r"\frac{2}{e} \left( \frac{(1-1/N)^{N-1}}{N} \right)^{1/(2N)}")
def _b27():
    N = sp.Symbol("N", positive=True)
    a = (2 / sp.E) * N**sp.Rational(-1, 2) * (N - 1)**((N - 1) / (2 * N))
    b = (2 / sp.E) * ((1 - 1 / N)**(N - 1) / N)**(1 / (2 * N))
    return zero(sp.expand_log(sp.log(a) - sp.log(b), force=True)), "identity holds"


@check("B28", "d/dN log F(N) = log(N)/(2N^2) for F(N) = (2/e)(eN)^{-1/(2N)}",
       r"\frac{d}{dN} \log F(N) = \frac{\log N}{2N^{2}}")
def _b28():
    N = sp.Symbol("N", positive=True)
    Fn = (2 / sp.E) * (sp.E * N)**(-1 / (2 * N))
    d = sp.simplify(sp.diff(sp.expand_log(sp.log(Fn), force=True), N))
    return zero(d - sp.log(N) / (2 * N**2)), f"d/dN log F = {d}"


@check("B29", "B_N'(s) = 2/(6N-2s)^2 - 2/(2s)^2",
       r"B_N'(s) = \frac{2}{(6N-2s)^{2}} - \frac{2}{(2s)^{2}}")
def _b29():
    s, N = sp.symbols("s N", positive=True)
    B = 1 / (6 * N - 2 * s) + 1 / (2 * s)
    return zero(sp.diff(B, s) - (2 / (6 * N - 2 * s)**2 - 2 / (2 * s)**2)), "identity holds"


@check("B30", "T'(s) = -3/(2s-1)^2 for T(s) = 1 + 3/(2(2s-1))",
       r"T'(s) = -\frac{3}{(2s-1)^{2}}")
def _b30():
    s = sp.Symbol("s", positive=True)
    T = 1 + sp.Rational(3, 2) / (2 * s - 1)
    return zero(sp.diff(T, s) + 3 / (2 * s - 1)**2), "identity holds"


@check("B31", "(s+N)(N-s) = N^2-s^2, and N^2-(N-2)^2 = 4N-4",
       r"(s+N)(N-s) = N^{2}-s^{2} \le 4N-4 < 4N")
def _b31():
    s, N = sp.symbols("s N", positive=True)
    return zero(sp.expand((s + N) * (N - s) - (N**2 - s**2))) and \
        zero(sp.expand(N**2 - (N - 2)**2 - (4 * N - 4))), "both identities hold"


@check("B32", "mu_N * 4N = 64/(81 kappa^2 N)", r"\log \left( \frac{64}{81\kappa^{2}N} \right)")
def _b32():
    N, kap = sp.symbols("N kappa", positive=True)
    mu = 16 / (81 * kap**2 * N**2)
    return zero(sp.simplify(mu * 4 * N - 64 / (81 * kap**2 * N))), "identity holds"


@check("B33", "2k+2+alpha = s+N and 2-alpha = N-s for s=k+alpha, N=k+2",
       r"2k+2+\alpha = s+N , \qquad  2-\alpha = N-s")
def _b33():
    k, al = sp.symbols("k alpha")
    s, N = k + al, k + 2
    return zero(2 * k + 2 + al - (s + N)) and zero(2 - al - (N - s)), "both hold"


@check("B34", "at alpha=0: Gamma(N-s)=1 and (2s+2)Gamma(s+N)=Gamma(2k+3)",
       r"\Gamma (N-s) = 1 , \qquad  (2s+2)\Gamma (s+N) = \Gamma (2k+3)")
def _b34():
    k = sp.Symbol("k", positive=True, integer=True)
    s, N = k, k + 2
    return sp.simplify(sp.gamma(N - s)) == 1 and \
        zero(sp.simplify((2 * s + 2) * sp.gamma(s + N) - sp.gamma(2 * k + 3))), "both hold"


@check("B35", "W_tail/W_low = C_0 Gamma(s+N)/Gamma(N-s) (2s+2) B_N T mu_N^s   (SymPy)",
       r"R(k,\alpha ) = C_{0} \frac{\Gamma (s+N)}{\Gamma (N-s)} (2s+2) B_N(s) T(s) \mu_N^{s}")
def _b35():
    # Gamma is carried as an opaque symbol G(.) so that only the elementary
    # factors have to be simplified; the identification of the two Gamma
    # quotients is exactly check B33.
    G = sp.Function("G")
    k, al = sp.symbols("k alpha", positive=True)
    kap = sp.Rational(29, 50)
    s, N = k + al, k + 2
    BN = 1 / (6 * N - 2 * s) + 1 / (2 * s)
    T = 1 + sp.Rational(3, 2) / (2 * s - 1)
    Wtail = (kap * N)**(-2 * s) * BN * 3**(-2 * s) * T
    Wlow = (G(2 - al) / (sp.pi * G(2 * k + 2 + al) * (2 * s + 2))
            * sp.Rational(2, 5) / sp.sqrt(3) * sp.Rational(9, 8) * (sp.Rational(9, 16))**s)
    C0 = 20 * sp.sqrt(3) * sp.pi / 9
    mu = 16 / (81 * kap**2 * N**2)
    closed = C0 * G(2 * k + 2 + al) / G(2 - al) * (2 * s + 2) * BN * T * mu**s
    resid = sp.simplify(sp.expand_log(sp.log(Wtail / Wlow) - sp.log(closed), force=True))
    return resid == 0, f"log(W_tail/W_low) - log(printed R) = {resid}"


@check("B36", "pi*(5 sqrt3/2)*(8/9) = 20 sqrt3 pi/9", r"C_{0} := \frac{20\sqrt{3}\, \pi }{9}")
def _b36():
    return zero(sp.pi * (5 * sp.sqrt(3) / 2) * sp.Rational(8, 9)
                - 20 * sp.sqrt(3) * sp.pi / 9), "identity holds"


@check("B37", "R(k+1,0)/R(k,0) equals the printed product   (SymPy)",
       r"\frac{R(k+1,0)}{R(k,0)} = \frac{(2k+4)(2k+3)}{(k+3)^{2}} \frac{16}{81\kappa^{2}} \left( 1 - \frac{1}{k+3} \right)^{2k} \frac{B_{0}(k+1)}{B_{0}(k)} \frac{T_{0}(k+1)}{T_{0}(k)}")
def _b37():
    k = sp.Symbol("k", positive=True)
    kap = sp.Rational(29, 50)
    B0 = lambda n: 1 / (4 * n + 12) + 1 / (2 * n)
    T0 = lambda n: 1 + sp.Rational(3, 2) / (2 * n - 1)
    # Gamma(2k+5)/Gamma(2k+3) = (2k+4)(2k+3), checked first and then used
    gratio = sp.simplify(sp.gamma(2 * k + 5) / sp.gamma(2 * k + 3))
    if sp.expand(gratio - (2 * k + 4) * (2 * k + 3)) != 0:
        return False, f"Gamma(2k+5)/Gamma(2k+3) simplified to {gratio}"
    mu = lambda n: 16 / (81 * kap**2 * (n + 2)**2)
    lhs = gratio * mu(k + 1)**(k + 1) / mu(k)**k * B0(k + 1) / B0(k) * T0(k + 1) / T0(k)
    rhs = ((2 * k + 4) * (2 * k + 3) / (k + 3)**2 * 16 / (81 * kap**2)
           * (1 - 1 / (k + 3))**(2 * k) * B0(k + 1) / B0(k) * T0(k + 1) / T0(k))
    return sp.simplify(sp.powsimp(lhs / rhs, force=True)) == 1, "ratio is 1"


@check("B38", "(3/2)^{2s+2}/2^{2s+1} = (9/8)(9/16)^s",
       r"\frac{(3/2)^{2s+2}}{2^{2s+1}} = \frac{9}{8} \left( \frac{9}{16} \right)^{s}")
def _b38():
    s = sp.Symbol("s", positive=True)
    lhs = sp.Rational(3, 2)**(2 * s + 2) / 2**(2 * s + 1)
    rhs = sp.Rational(9, 8) * sp.Rational(9, 16)**s
    return sp.simplify(sp.powsimp(lhs / rhs, force=True)) == 1, "identity holds"


@check("B39", "substitution t=A-1/A: A^{2s}(1-A^{-2})^{2s+1} = t^{2s+1}/A and dA/A = A dt/(A^2+1)",
       r"A^{2s}(1-A^{-2})^{2s+1} = \frac{t^{2s+1}}{A} , \qquad  \frac{dA}{A} = \frac{A}{A^{2}+1} dt")
def _b39():
    A, s = sp.symbols("A s", positive=True)
    t = A - 1 / A
    lhs = A**(2 * s) * (1 - A**(-2))**(2 * s + 1)
    ok1 = sp.simplify(sp.powsimp(sp.logcombine(sp.log(lhs) - sp.log(t**(2 * s + 1) / A),
                                               force=True), force=True)) == 0
    ok2 = zero(sp.simplify(1 / sp.diff(t, A) / A - A / (A**2 + 1)))
    return ok1 and ok2, "both substitution identities hold"


@check("B40", "Weber-Schafheitlin parameters for (a,b,mu,nu,lambda)=(A,1,L,1,2s+1)",
       r"W(A) = \frac{A^{L}\Gamma (2-\alpha )}{2^{2s+1}\Gamma (\alpha )\Gamma (L+1)}")
def _b40():
    k, al = sp.symbols("k alpha")
    s, L, lam, mu, nu = k + al, 2 * k + 3, 2 * (k + al) + 1, 2 * k + 3, 1
    return all(zero(x) for x in [
        (mu + nu - lam + 1) / 2 - (2 - al),
        (mu - nu - lam + 1) / 2 - (1 - al),
        (nu - mu + lam + 1) / 2 - al,
        mu + 1 - (L + 1),
        mu + nu + 1 - lam - (4 - 2 * al),
        L - 2 * s - (3 - 2 * al),
    ]), "all six parameter identities hold"


@check("B41", "Weber-Schafheitlin parameters for (a,b,mu,nu,lambda)=(1,A,1,L,2s+1)",
       r"W(A) = \frac{\Gamma (2-\alpha )A^{2s-1}}{2^{2s+1}\Gamma (2k+2+\alpha )}")
def _b41():
    A, k, al = sp.symbols("A k alpha", positive=True)
    s, L, lam, mu, nu = k + al, 2 * k + 3, 2 * (k + al) + 1, 1, 2 * k + 3
    checks = [
        (mu + nu - lam + 1) / 2 - (2 - al),
        (mu - nu - lam + 1) / 2 - (-2 * k - 1 - al),
        (nu - mu + lam + 1) / 2 - (2 * k + 2 + al),
        mu + 1 - 2,
    ]
    pref = (1**mu * sp.gamma(2 - al)
            / (2**lam * A**(mu - lam + 1) * sp.gamma(2 * k + 2 + al) * sp.gamma(mu + 1)))
    printed = sp.gamma(2 - al) * A**(2 * s - 1) / (2**(2 * s + 1) * sp.gamma(2 * k + 2 + al))
    ok_pref = sp.simplify(sp.powsimp(pref / printed, force=True)) == 1
    return all(zero(x) for x in checks) and ok_pref, "parameters and prefactor agree"


@check("B42", "Euler transformation parameters: c-a=alpha, c-b=2k+3+alpha, c-a-b=2s+1",
       r"c - a = \alpha , \qquad  c - b = 2k+3+\alpha , \qquad  c - a - b = 2s+1")
def _b42():
    k, al = sp.symbols("k alpha")
    a, b, c, s = 2 - al, -2 * k - 1 - al, 2, k + al
    return all(zero(x) for x in [c - a - al, c - b - (2 * k + 3 + al),
                                 c - a - b - (2 * s + 1)]), "all three hold"


@check("B43", "tail sum bound: 3^{-2s} + (1/2)int_3^oo x^{-2s}dx = 3^{-2s}T(s)",
       r"= 3^{-2s}\left( 1 + \frac{3}{2(2s-1)} \right) = 3^{-2s} T(s)")
def _b43():
    s = sp.Symbol("s", positive=True)
    x = sp.Symbol("x", positive=True)
    I = sp.integrate(x**(-2 * s), (x, 3, sp.oo), conds="none")
    lhs = 3**(-2 * s) + I / 2
    rhs = 3**(-2 * s) * (1 + sp.Rational(3, 2) / (2 * s - 1))
    return sp.simplify(sp.powsimp(sp.expand(lhs - rhs), force=True)) == 0, \
        f"int_3^oo x^-2s dx = {sp.simplify(I)}"


@check("B44", "Poisson normalisation int_0^1 (1-t^2)^{l-1/2}dt = sqrt(pi)G(l+1/2)/(2G(l+1))",
       r"\int_{0}^{1} (1-t^{2})^{\ell - \frac{1}{2}} dt = \frac{\sqrt{\pi }\, \Gamma (\ell + \tfrac{1}{2})}{2\Gamma (\ell +1)}")
def _b44():
    t, l = sp.symbols("t ell", positive=True)
    # u = t^2 turns the integral into a Beta integral
    beta_form = sp.Rational(1, 2) * sp.beta(sp.Rational(1, 2), l + sp.Rational(1, 2))
    want = sp.sqrt(sp.pi) * sp.gamma(l + sp.Rational(1, 2)) / (2 * sp.gamma(l + 1))
    if sp.simplify(sp.expand_func(beta_form) - want) != 0:
        return False, "the Beta-function form does not match the printed right-hand side"
    for lv in (0, 1, 2, sp.Rational(7, 2)):
        val = sp.integrate((1 - t**2)**(sp.Rational(lv) - sp.Rational(1, 2)), (t, 0, 1))
        if sp.simplify(val - want.subs(l, lv)) != 0:
            return False, f"direct integration disagrees at l={lv}"
    return True, "Beta identity in general l, plus direct integration at l = 0,1,2,7/2"


@check("B45", "Jacobian determinant of (Re P, Im P) at z_+ = (1/3,2/3) is 2 sqrt3 pi^2",
       r"its Jacobian determinant at $z_\pm$ is $\pm 2\sqrt{3}\pi^{2}$")
def _b45():
    th, ps = sp.symbols("theta psi", real=True)
    P = sp.Matrix([1 + sp.cos(2 * sp.pi * th) + sp.cos(2 * sp.pi * ps),
                   sp.sin(2 * sp.pi * th) + sp.sin(2 * sp.pi * ps)])
    J = P.jacobian([th, ps]).det()
    jp = sp.simplify(J.subs({th: sp.Rational(1, 3), ps: sp.Rational(2, 3)}))
    jm = sp.simplify(J.subs({th: sp.Rational(2, 3), ps: sp.Rational(1, 3)}))
    return sp.simplify(jp - 2 * sp.sqrt(3) * sp.pi**2) == 0 and \
        sp.simplify(jm + 2 * sp.sqrt(3) * sp.pi**2) == 0, \
        f"det at z_+ = {jp}, at z_- = {jm}; both nonzero"


@check("B46", "P(1/3,2/3) = P(2/3,1/3) = 0 and these are the only zeros of H on T^2",
       r"z_{+} = \left( \frac{1}{3}, \frac{2}{3} \right)")
def _b46():
    def Pv(a, b):
        return sp.expand_complex(1 + sp.exp(2 * sp.pi * sp.I * a) + sp.exp(2 * sp.pi * sp.I * b))
    if Pv(sp.Rational(1, 3), sp.Rational(2, 3)) != 0 or Pv(sp.Rational(2, 3), sp.Rational(1, 3)) != 0:
        return False, "one of the stated points is not a zero"
    # |1+z+w| = 0 with |z|=|w|=1 forces w = conj(z) and 1+2Re z = 0
    z = sp.Symbol("z")
    roots = sp.solve(sp.Eq(1 + z + 1 / z, 0), z)
    return len(roots) == 2, f"P vanishes at both points; conjugate-pair case has roots {roots}"


@check("B47", "(-1)^{Nq} = (-1)^N = (-1)^k for odd q and N = k+2",
       r"(-1)^{Nq} = (-1)^{N} = (-1)^{k}")
def _b47():
    return all((-1)**((k + 2) * q) == (-1)**(k + 2) == (-1)**k
               for k in range(4, 30) for q in range(1, 30, 2)), \
        "verified for 4 <= k < 30 and odd 1 <= q < 30"


@check("B48", "sin(pi(k+alpha)) = (-1)^k sin(pi alpha)",
       r"\sin (\pi s) = \sin \big( \pi (k+\alpha ) \big) = (-1)^{k}\sin (\pi \alpha )")
def _b48():
    al = sp.Symbol("alpha")
    return all(sp.simplify(sp.sin(sp.pi * (k + al)) - (-1)**k * sp.sin(sp.pi * al)) == 0
               for k in range(0, 12)), "verified for 0 <= k < 12"


@check("B49", "reflection: 1/Gamma(-s) = -Gamma(s+1)sin(pi s)/pi, hence the printed C(s)",
       r"C(s) = -\frac{2^{2s+1}\Gamma (s+1)^{2}\sin (\pi s)}{\pi }")
def _b49():
    s = sp.Symbol("s")
    prod = sp.gammasimp(sp.gamma(-s) * sp.gamma(s + 1))
    ok1 = sp.simplify(prod + sp.pi / sp.sin(sp.pi * s)) == 0
    # 1/Gamma(-s) = -Gamma(s+1) sin(pi s)/pi follows, hence the printed C(s)
    C_over_printed = sp.gammasimp(
        (2**(2 * s + 1) * sp.gamma(s + 1) / sp.gamma(-s))
        / (-2**(2 * s + 1) * sp.gamma(s + 1)**2 * sp.sin(sp.pi * s) / sp.pi))
    ok2 = sp.simplify(C_over_printed) == 1
    return ok1 and ok2, f"Gamma(-s)Gamma(s+1) = {prod}; C(s)/printed = {sp.simplify(C_over_printed)}"


@check("B50", "9/16 = min_{w>0}((1+w^3)/(1+w))^2, attained at w=1/2   (Appendix A)",
       r"9/16 = \min_{w>0} ((1+w^{3})/(1+w))^{2}")
def _b50():
    w = sp.Symbol("w", positive=True)
    f = ((1 + w**3) / (1 + w))**2
    crit = [c for c in sp.solve(sp.diff(f, w), w) if c.is_real and c > 0]
    vals = [sp.simplify(f.subs(w, c)) for c in crit]
    return crit == [sp.Rational(1, 2)] and vals == [sp.Rational(9, 16)], \
        f"critical points {crit}, values {vals}; f -> oo at 0+ and at oo"


@check("B51", "the three Bessel orders sum to 2qN, not q(2N-1)   (Appendix A)",
       r"the three Bessel orders sum to $2qN$, not $q(2N-1)$")
def _b51():
    q, N = sp.symbols("q N", positive=True)
    same = sp.simplify(q * N + q * (N - 1) + q - q * (2 * N - 1)) == 0
    at = (1, 3)  # k=1 => N=3, q=3
    k, qq = at[0], at[1]
    NN = k + 2
    return (not same) and (qq * NN + qq * (NN - 1) + qq == 2 * qq * NN != qq * (2 * NN - 1)), \
        f"at k=1,q=3: orders 9+6+3 = 18 = 2qN, while q(2N-1) = {qq*(2*NN-1)}"


@check("B52", "61^4 = 13845841", r"\frac{1}{61^{4}}")
def _b52():
    return 61**4 == 13845841, "13845841"


# --------------------------------------------------------------------------
# driver
# --------------------------------------------------------------------------

MIN_EXTRACTED = 12
MARQUEE = r"\frac{9450000}{13845841}<\frac{3}{4}"


def main() -> int:
    print(f"source: {SRC}")
    print(f"        {len(TEX)} bytes, {len(TEX.splitlines())} lines\n")

    bad = 0

    print("=" * 78)
    print("PASS A -- numeric relation chains extracted from the source")
    print("=" * 78)
    n_checked, n_failed, problems, seen = pass_a()
    for p in problems:
        print(f"[FAIL] A  {p}")
    print(f"extracted and evaluated exactly: {n_checked} relations, {n_failed} false")
    bad += n_failed

    print()
    print("=" * 78)
    print("PASS B -- curated checks, each anchored to a verbatim string")
    print("=" * 78)
    for cid, claim, anchor, fn in CHECKS:
        found = anchored(anchor)
        try:
            ok, detail = fn()
        except Exception as exc:  # a check that crashes is a failure
            ok, detail = False, f"raised {type(exc).__name__}: {exc}"
        if ok and found:
            print(f"[PASS] {cid} {claim}")
        else:
            bad += 1
            print(f"[FAIL] {cid} {claim}")
            print(f"       computed: {detail}")
            if not found:
                print(f"       !! anchor not found in source: {norm(anchor)!r}")

    print()
    print("=" * 78)
    print("PASS C -- coverage")
    print("=" * 78)
    if n_checked < MIN_EXTRACTED:
        bad += 1
        print(f"[FAIL] C  Pass A found only {n_checked} relations, expected >= {MIN_EXTRACTED};"
              " the extractor is not seeing the source")
    else:
        print(f"[PASS] C  Pass A found {n_checked} >= {MIN_EXTRACTED} relations")
    if MARQUEE in {norm(k) for k in seen}:
        print(f"[PASS] C  the central numeric claim {MARQUEE} was reached by Pass A")
    else:
        bad += 1
        print(f"[FAIL] C  the central numeric claim {MARQUEE} was NOT reached by Pass A")

    total = n_checked + len(CHECKS) + 2
    print(f"\ntotal checks: {total}   FAILURES: {bad}")
    return 1 if bad else 0


if __name__ == "__main__":
    sys.exit(main())

